Effective shell-model interaction for nuclei southeast of $^{100}$Sn

We construct an effective shell-model interaction for the valence space spanned by single-particle neutron and single-hole proton states in $^{100}$Sn. Starting from chiral nucleon-nucleon and three-nucleon forces and single-reference coupled-cluster theory for $^{100}$Sn we apply a second similarity transformation that decouples the valence space. The particle-particle components of the resulting effective interaction can be used in shell model calculations for neutron deficient tin isotopes. The hole-hole interaction can be used to calculate the $N = 50$ isotones south of $^{100}$Sn, and the full particle-hole interaction describes nuclei in the region southeast of $^{100}$Sn. We compute low-lying excited states in selected nuclei southeast of $^{100}$Sn, and find reasonable agreement with data. The presented techniques can also be applied to construct effective shell-model interactions for other regions of the nuclear chart.

==> anc/delta100.snt <==
! A=100 region interaction from smcc
! Core Se84, Delta_GO(394), Nmax=12, e3max=16, hw=16
! W. G. Jiang et al., Phys Rev C 102, 054301 (2020)
! vaccum energy: -723.1172
!
! model space
   3   5    34  50
   1   1   1   3  -1       
   2   1   1   1  -1       
   3   0   4   9  -1       
   4   0   4   7   1    
   5   1   2   5   1    
   6   1   2   3   1    
   7   2   0   1   1    
   8   0   5  11   1    
! interaction
! OBME
!  i  j     <i|H(1b)|j>
    8   0
1   1  -10.997813
2   2  -9.907653
3   3  -7.419870
4   4  -1.193292
5   5  -4.008525
6   6  -1.379438
7   7  -2.128323
8   8  0.360719
! TBME
343 0
   1    1    1    1    0      0.835382
   1    1    2    2    0     -0.976788
   1    1    3    3    0      0.962790
   2    2    2    2    0      1.163937
   2    2    3    3    0      0.765310
   3    3    3    3    0     -0.456403
   1    2    1    2    1      0.313924
   1    1    1    1    2      0.368216
   1    1    1    2    2      0.271529
   1    1    3    3    2      0.361359
   1    2    1    2    2      0.559990
   1    2    3    3    2     -0.342308
   3    3    3    3    2     -0.198850
   3    3    3    3    4      0.237389
   3    3    3    3    6      0.380224
   3    3    3    3    8      0.503784
   3    4    3    4    1     -2.081690
   3    4    3    4    2     -1.473160
   3    4    3    5    2      0.370761
   3    5    3    5    2     -0.671186
   3    4    3    4    3     -0.549522
   3    4    3    5    3     -0.004918
   3    4    3    6    3      0.214582
   3    5    3    5    3     -0.256934
   3    5    3    6    3      0.450158
   3    6    3    6    3     -0.758272
   1    8    1    8    4     -0.444254
   1    8    3    4    4     -0.429499
   1    8    3    5    4     -0.049535
   1    8    3    6    4      0.108608
   1    8    3    7    4     -0.073220
   3    4    3    4    4     -0.765290
   3    4    3    5    4      0.027313
   3    4    3    6    4      0.276326
   3    4    3    7    4      0.078776
   3    5    3    5    4     -0.101229
   3    5    3    6    4     -0.115678
   3    5    3    7    4     -0.151330
   3    6    3    6    4     -0.348336
   3    6    3    7    4     -0.205087
   3    7    3    7    4     -0.155510
   1    8    1    8    5     -0.159827
   1    8    2    8    5      0.344432
   1    8    3    4    5     -0.149649
   1    8    3    5    5     -0.233353
   1    8    3    6    5      0.251547
   1    8    3    7    5     -0.235243
   2    8    2    8    5     -0.415892
   2    8    3    4    5      0.158578
   2    8    3    5    5      0.445063
   2    8    3    6    5     -0.248013
   2    8    3    7    5      0.414717
   3    4    3    4    5     -0.212970
   3    4    3    5    5     -0.058647
   3    4    3    6    5      0.105949
   3    4    3    7    5     -0.025608
   3    5    3    5    5     -0.227177
   3    5    3    6    5      0.232267
   3    5    3    7    5     -0.312888
   3    6    3    6    5     -0.163515
   3    6    3    7    5      0.221580
   3    7    3    7    5     -0.369610
   1    8    1    8    6     -0.068169
   1    8    2    8    6     -0.168181
   1    8    3    4    6     -0.081963
   1    8    3    5    6     -0.088460
   1    8    3    6    6     -0.098985
   2    8    2    8    6     -0.337486
   2    8    3    4    6     -0.378821
   2    8    3    5    6     -0.104612
   2    8    3    6    6      0.144149
   3    4    3    4    6     -0.759167
   3    4    3    5    6      0.002564
   3    4    3    6    6      0.296203
   3    5    3    5    6     -0.040052
   3    5    3    6    6     -0.098778
   3    6    3    6    6     -0.440913
   1    8    1    8    7     -0.496171
   1    8    3    4    7     -0.205874
   1    8    3    5    7     -0.795497
   3    4    3    4    7      0.029686
   3    4    3    5    7     -0.126925
   3    5    3    5    7     -0.622560
   3    4    3    4    8     -1.225540
   4    4    4    4    0      0.215133
   4    4    5    5    0     -0.931218
   4    4    6    6    0     -0.389696
   4    4    7    7    0     -0.287076
   4    4    8    8    0      2.489733
   5    5    5    5    0      0.223986
   5    5    6    6    0     -1.132578
   5    5    7    7    0     -0.413181
   5    5    8    8    0      1.136315
   6    6    6    6    0      0.286423
   6    6    7    7    0     -0.488742
   6    6    8    8    0      0.994853
   7    7    7    7    0     -0.032448
   7    7    8    8    0      0.546847
   8    8    8    8    0     -0.575965
   4    5    4    5    1     -0.082044
   4    5    5    6    1     -0.263538
   4    5    6    7    1      0.063984
   5    6    5    6    1      0.112021
   5    6    6    7    1      0.182631
   6    7    6    7    1      0.142602
   4    4    4    4    2     -0.157786
   4    4    4    5    2      0.089774
   4    4    4    6    2      0.266146
   4    4    5    5    2     -0.181060
   4    4    5    6    2     -0.196144
   4    4    5    7    2     -0.235599
   4    4    6    6    2     -0.167382
   4    4    6    7    2      0.059513
   4    4    8    8    2      0.509724
   4    5    4    5    2      0.569886
   4    5    4    6    2     -0.060430
   4    5    5    5    2     -0.113699
   4    5    5    6    2     -0.283298
   4    5    5    7    2     -0.282044
   4    5    6    6    2     -0.001960
   4    5    6    7    2      0.004647
   4    5    8    8    2      0.413463
   4    6    4    6    2      0.018348
   4    6    5    5    2     -0.108978
   4    6    5    6    2      0.257651
   4    6    5    7    2      0.312630
   4    6    6    6    2      0.302868
   4    6    6    7    2     -0.314221
   4    6    8    8    2     -0.725897
   5    5    5    5    2     -0.068666
   5    5    5    6    2     -0.111979
   5    5    5    7    2     -0.227210
   5    5    6    6    2     -0.274454
   5    5    6    7    2      0.206741
   5    5    8    8    2      0.547103
   5    6    5    6    2      0.373192
   5    6    5    7    2      0.100459
   5    6    6    6    2     -0.237371
   5    6    6    7    2      0.384470
   5    6    8    8    2      0.029133
   5    7    5    7    2     -0.077960
   5    7    6    6    2     -0.024128
   5    7    6    7    2      0.516346
   5    7    8    8    2      0.314474
   6    6    6    6    2      0.125581
   6    6    6    7    2      0.094545
   6    6    8    8    2      0.170396
   6    7    6    7    2      0.323503
   6    7    8    8    2     -0.361492
   8    8    8    8    2     -0.697249
   4    5    4    5    3     -0.128270
   4    5    4    6    3      0.094453
   4    5    4    7    3     -0.092370
   4    5    5    6    3     -0.047901
   4    5    5    7    3      0.229592
   4    6    4    6    3      0.067133
   4    6    4    7    3      0.024622
   4    6    5    6    3      0.004123
   4    6    5    7    3      0.164671
   4    7    4    7    3      0.132431
   4    7    5    6    3      0.006277
   4    7    5    7    3     -0.074298
   5    6    5    6    3     -0.098923
   5    6    5    7    3     -0.053468
   5    7    5    7    3      0.151333
   4    4    4    4    4      0.219553
   4    4    4    5    4     -0.038561
   4    4    4    6    4      0.179052
   4    4    4    7    4     -0.120333
   4    4    5    5    4     -0.131214
   4    4    5    6    4     -0.197052
   4    4    8    8    4      0.330776
   4    5    4    5    4      0.480961
   4    5    4    6    4      0.065186
   4    5    4    7    4      0.035539
   4    5    5    5    4     -0.073685
   4    5    5    6    4     -0.359675
   4    5    8    8    4      0.283901
   4    6    4    6    4      0.197561
   4    6    4    7    4      0.057427
   4    6    5    5    4     -0.076080
   4    6    5    6    4      0.190474
   4    6    8    8    4     -0.264745
   4    7    4    7    4      0.116968
   4    7    5    5    4     -0.007053
   4    7    5    6    4     -0.067267
   4    7    8    8    4      0.325955
   5    5    5    5    4      0.165876
   5    5    5    6    4     -0.249748
   5    5    8    8    4      0.273817
   5    6    5    6    4      0.081841
   5    6    8    8    4      0.307880
   8    8    8    8    4     -0.168210
   4    5    4    5    5     -0.102831
   4    5    4    6    5     -0.027718
   4    6    4    6    5      0.317925
   4    4    4    4    6      0.378013
   4    4    4    5    6     -0.128854
   4    4    8    8    6      0.235640
   4    5    4    5    6      0.343750
   4    5    8    8    6      0.408154
   8    8    8    8    6     -0.039914
   8    8    8    8    8      0.032990
   8    8    8    8   10      0.168225
   1    3    1    3    3      0.018688
   1    3    1    3    4      0.380490
   1    3    2    3    4     -0.153023
   2    3    2    3    4      0.506164
   1    3    1    3    5      0.289371
   1    3    2    3    5     -0.119047
   2    3    2    3    5      0.260936
   1    3    1    3    6      0.690086
   1    6    1    6    0     -0.646817
   1    6    2    7    0     -0.970592
   2    7    2    7    0     -0.222554
   1    5    1    5    1      0.194745
   1    5    1    6    1      0.221528
   1    5    1    7    1     -0.254405
   1    5    2    6    1      0.453048
   1    5    2    7    1     -0.257318
   1    5    3    8    1      0.875630
   1    6    1    6    1     -0.322258
   1    6    1    7    1      0.132250
   1    6    2    6    1      0.103015
   1    6    2    7    1     -0.607840
   1    6    3    8    1     -0.089132
   1    7    1    7    1     -0.025411
   1    7    2    6    1      0.149447
   1    7    2    7    1      0.248369
   1    7    3    8    1      0.224498
   2    6    2    6    1      0.280033
   2    6    2    7    1     -0.112477
   2    6    3    8    1     -0.432939
   2    7    2    7    1     -0.056940
   2    7    3    8    1      0.416074
   3    8    3    8    1     -0.829089
   1    4    1    4    2     -0.643495
   1    4    1    5    2     -0.120441
   1    4    1    6    2      0.336878
   1    4    1    7    2      0.013927
   1    4    2    5    2      0.424372
   1    4    2    6    2      0.289018
   1    4    3    8    2     -0.163424
   1    5    1    5    2     -0.143929
   1    5    1    6    2      0.285956
   1    5    1    7    2     -0.399754
   1    5    2    5    2      0.500713
   1    5    2    6    2      0.062142
   1    5    3    8    2      0.502141
   1    6    1    6    2     -0.483602
   1    6    1    7    2      0.115295
   1    6    2    5    2      0.059385
   1    6    2    6    2     -0.317062
   1    6    3    8    2     -0.121793
   1    7    1    7    2     -0.445806
   1    7    2    5    2      0.442964
   1    7    2    6    2     -0.375138
   1    7    3    8    2      0.280795
   2    5    2    5    2     -0.706601
   2    5    2    6    2     -0.178008
   2    5    3    8    2     -0.285118
   2    6    2    6    2     -0.372292
   2    6    3    8    2      0.092319
   3    8    3    8    2     -0.864457
   1    4    1    4    3     -0.398188
   1    4    1    5    3      0.056430
   1    4    1    6    3      0.168216
   1    4    2    4    3      0.211847
   1    4    2    5    3      0.102016
   1    4    3    8    3     -0.219043
   1    5    1    5    3      0.095233
   1    5    1    6    3     -0.145924
   1    5    2    4    3      0.021575
   1    5    2    5    3     -0.068685
   1    5    3    8    3      0.299855
   1    6    1    6    3     -0.100432
   1    6    2    4    3     -0.407321
   1    6    2    5    3      0.507828
   1    6    3    8    3      0.217185
   2    4    2    4    3     -0.065521
   2    4    2    5    3      0.170293
   2    4    3    8    3      0.390162
   2    5    2    5    3     -0.421948
   2    5    3    8    3      0.235825
   3    8    3    8    3     -0.154858
   1    4    1    4    4     -0.095186
   1    4    1    5    4     -0.291426
   1    4    2    4    4     -0.252146
   1    4    3    8    4      0.005714
   1    5    1    5    4     -0.866279
   1    5    2    4    4      0.024894
   1    5    3    8    4      0.340885
   2    4    2    4    4     -0.343048
   2    4    3    8    4     -0.039124
   3    8    3    8    4     -0.180721
   1    4    1    4    5     -0.336270
   1    4    3    8    5     -0.325231
   3    8    3    8    5     -0.095814
   3    8    3    8    6     -0.141795
   3    8    3    8    7     -0.040966
   3    8    3    8    8     -0.260206
   3    8    3    8    9      0.057227
   3    8    3    8   10     -1.194047
   4    8    4    8    2     -0.480441
   4    8    4    8    3     -0.179909
   4    8    5    8    3      0.021559
   5    8    5    8    3     -0.634499
   4    8    4    8    4     -0.042473
   4    8    5    8    4     -0.191550
   4    8    6    8    4     -0.020828
   5    8    5    8    4     -0.054264
   5    8    6    8    4     -0.017502
   6    8    6    8    4      0.044671
   4    8    4    8    5      0.055196
   4    8    5    8    5      0.015838
   4    8    6    8    5      0.035778
   4    8    7    8    5      0.032492
   5    8    5    8    5     -0.152916
   5    8    6    8    5      0.164721
   5    8    7    8    5     -0.250814
   6    8    6    8    5      0.014487
   6    8    7    8    5      0.148644
   7    8    7    8    5     -0.200866
   4    8    4    8    6     -0.048694
   4    8    5    8    6     -0.140553
   4    8    6    8    6      0.024230
   4    8    7    8    6     -0.094054
   5    8    5    8    6      0.134871
   5    8    6    8    6      0.065582
   5    8    7    8    6      0.002018
   6    8    6    8    6      0.067164
   6    8    7    8    6      0.042588
   7    8    7    8    6      0.144131
   4    8    4    8    7      0.035457
   4    8    5    8    7     -0.080997
   4    8    6    8    7      0.086351
   5    8    5    8    7     -0.040012
   5    8    6    8    7      0.263219
   6    8    6    8    7     -0.229925
   4    8    4    8    8      0.022451
   4    8    5    8    8     -0.118316
   5    8    5    8    8      0.385338
   4    8    4    8    9     -0.388753


==> anc/delta100_ph.txt <==
!! J-coupled particle-hole interaction with Sn100 core from SMCC
!! Core Sn100, Delta_GO(394), Nmax=12, e3max=16, hw=16
!! W. G. Jiang et al., Phys Rev C 102, 054301 (2020)
!! Vaccum energy -816.212.355 MeV
!! model space
           8   !number of single particle and hole states
   1   1   1   3  -1    hole      
   2   1   1   1  -1    hole      
   3   0   4   9  -1    hole      
   4   1   2   5   1    particle  
   5   2   0   1   1    particle  
   6   0   4   7   1    particle  
   7   1   2   3   1    particle  
   8   0   5  11   1    particle 
!! one-body ME 
   8
   1   1    -4.79805186
   2   2    -3.15946417
   3   3    -2.26732731
   4   4    -9.37538912
   5   5    -6.22039121
   6   6   -10.07183162
   7   7    -6.81066761
   8   8    -5.01202859
!! two-body ME
556
   4   4   4   4   0     0.44646628
   4   4   5   5   0    -0.81851931
   4   4   6   6   0    -1.79712934
   4   4   7   7   0    -2.32336563
   4   4   8   8   0     2.47341977
   5   5   4   4   0    -0.83118306
   5   5   5   5   0    -0.06654377
   5   5   6   6   0    -0.51682107
   5   5   7   7   0    -0.97634160
   5   5   8   8   0     1.06670229
   6   6   4   4   0    -1.93402349
   6   6   5   5   0    -0.63170661
   6   6   6   6   0     0.43067382
   6   6   7   7   0    -0.91609671
   6   6   8   8   0     5.28670775
   7   7   4   4   0    -2.20955607
   7   7   5   5   0    -0.97944220
   7   7   6   6   0    -0.65634043
   7   7   7   7   0     0.57538888
   7   7   8   8   0     1.96715154
   8   8   4   4   0     2.07579102
   8   8   5   5   0     1.12558680
   8   8   6   6   0     4.69266670
   8   8   7   7   0     2.00765678
   8   8   8   8   0    -1.15172662
   4   6   4   6   1    -0.08203402
   4   6   4   7   1    -0.28810090
   4   6   5   7   1     0.07656669
   4   7   4   6   1    -0.24127313
   4   7   4   7   1     0.11116309
   4   7   5   7   1     0.21865170
   5   7   4   6   1     0.05252919
   5   7   4   7   1     0.14519058
   5   7   5   7   1     0.14344973
   4   4   4   4   2    -0.13905752
   4   4   4   5   2    -0.34022024
   4   4   4   6   2     0.15466837
   4   4   4   7   2    -0.15285918
   4   4   5   7   2    -0.30394605
   4   4   6   6   2    -0.32967520
   4   4   6   7   2    -0.09964571
   4   4   7   7   2    -0.58063084
   4   4   8   8   2     1.22003766
   4   5   4   4   2    -0.30305798
   4   5   4   5   2    -0.07833740
   4   5   4   6   2     0.26824427
   4   5   4   7   2     0.08391625
   4   5   5   7   2    -0.52820202
   4   5   6   6   2    -0.31690805
   4   5   6   7   2     0.32004531
   4   5   7   7   2    -0.07174589
   4   5   8   8   2     0.45973829
   4   6   4   4   2     0.16774989
   4   6   4   5   2     0.29616857
   4   6   4   6   2     0.56991528
   4   6   4   7   2     0.30250131
   4   6   5   7   2     0.00482948
   4   6   6   6   2    -0.13718403
   4   6   6   7   2     0.04879106
   4   6   7   7   2     0.00007571
   4   6   8   8   2    -0.63181981
   4   7   4   4   2    -0.16408859
   4   7   4   5   2     0.11669753
   4   7   4   6   2     0.26474988
   4   7   4   7   2     0.37306896
   4   7   5   7   2    -0.40702363
   4   7   6   6   2    -0.26044926
   4   7   6   7   2     0.25551591
   4   7   7   7   2    -0.33179602
   4   7   8   8   2     0.03786577
   5   7   4   4   2    -0.28153223
   5   7   4   5   2    -0.50482975
   5   7   4   6   2     0.00512511
   5   7   4   7   2    -0.36216542
   5   7   5   7   2     0.32380543
   5   7   6   6   2    -0.06476171
   5   7   6   7   2     0.31166092
   5   7   7   7   2    -0.14132660
   5   7   8   8   2     0.51023358
   6   6   4   4   2    -0.39633574
   6   6   4   5   2    -0.35164071
   6   6   4   6   2    -0.11657579
   6   6   4   7   2    -0.29627321
   6   6   5   7   2    -0.10585645
   6   6   6   6   2    -0.31394693
   6   6   6   7   2     0.41845105
   6   6   7   7   2    -0.40069627
   6   6   8   8   2     1.14393117
   6   7   4   4   2    -0.20623417
   6   7   4   5   2     0.30570037
   6   7   4   6   2     0.07103710
   6   7   4   7   2     0.26001568
   6   7   5   7   2     0.31714510
   6   7   6   6   2     0.33859615
   6   7   6   7   2     0.01754881
   6   7   7   7   2     0.45035842
   6   7   8   8   2    -1.07492492
   7   7   4   4   2    -0.51982787
   7   7   4   5   2     0.00191395
   7   7   4   6   2     0.00616407
   7   7   4   7   2    -0.33858848
   7   7   5   7   2    -0.12615659
   7   7   6   6   2    -0.27726180
   7   7   6   7   2     0.40826664
   7   7   7   7   2     0.25148660
   7   7   8   8   2     0.34811220
   8   8   4   4   2     0.97021767
   8   8   4   5   2     0.42870777
   8   8   4   6   2    -0.53972912
   8   8   4   7   2     0.04409884
   8   8   5   7   2     0.51218510
   8   8   6   6   2     0.90717385
   8   8   6   7   2    -0.97930005
   8   8   7   7   2     0.33291769
   8   8   8   8   2    -1.39278637
   4   5   4   5   3     0.15070941
   4   5   4   6   3     0.20720586
   4   5   4   7   3    -0.04827679
   4   5   5   6   3    -0.08138938
   4   5   6   7   3     0.14719179
   4   6   4   5   3     0.25284162
   4   6   4   6   3    -0.12774454
   4   6   4   7   3    -0.05388467
   4   6   5   6   3    -0.09923041
   4   6   6   7   3     0.08904997
   4   7   4   5   3    -0.05817366
   4   7   4   6   3    -0.04249437
   4   7   4   7   3    -0.09903257
   4   7   5   6   3     0.01612820
   4   7   6   7   3    -0.00248278
   5   6   4   5   3    -0.06710362
   5   6   4   6   3    -0.08530386
   5   6   4   7   3    -0.00397990
   5   6   5   6   3     0.13248940
   5   6   6   7   3     0.01754427
   6   7   4   5   3     0.18243917
   6   7   4   6   3     0.09999677
   6   7   4   7   3     0.01051741
   6   7   5   6   3     0.03177925
   6   7   6   7   3     0.06728395
   4   4   4   4   4     0.33132473
   4   4   4   6   4     0.10368846
   4   4   4   7   4    -0.35304705
   4   4   5   6   4     0.03039230
   4   4   6   6   4    -0.24053956
   4   4   6   7   4    -0.09442765
   4   4   8   8   4     0.61527265
   4   6   4   4   4     0.10558292
   4   6   4   6   4     0.48077042
   4   6   4   7   4     0.38393387
   4   6   5   6   4     0.00889270
   4   6   6   6   4     0.04581208
   4   6   6   7   4    -0.06546164
   4   6   8   8   4    -0.44357565
   4   7   4   4   4    -0.35335357
   4   7   4   6   4     0.33625385
   4   7   4   7   4     0.08127780
   4   7   5   6   4     0.06026771
   4   7   6   6   4    -0.24747157
   4   7   6   7   4     0.19299272
   4   7   8   8   4     0.45101348
   5   6   4   4   4    -0.01002046
   5   6   4   6   4     0.06169282
   5   6   4   7   4     0.07475459
   5   6   5   6   4     0.11736698
   5   6   6   6   4     0.15472525
   5   6   6   7   4    -0.06075075
   5   6   8   8   4    -0.48619472
   6   6   4   4   4    -0.28532970
   6   6   4   6   4     0.06313098
   6   6   4   7   4    -0.31141573
   6   6   5   6   4     0.18654649
   6   6   6   6   4     0.43928843
   6   6   6   7   4     0.27228622
   6   6   8   8   4     0.74483598
   6   7   4   4   4    -0.11984251
   6   7   4   6   4    -0.06529854
   6   7   4   7   4     0.18847426
   6   7   5   6   4    -0.05463503
   6   7   6   6   4     0.23563051
   6   7   6   7   4     0.19729555
   6   7   8   8   4    -0.40007620
   8   8   4   4   4     0.48022243
   8   8   4   6   4    -0.36046600
   8   8   4   7   4     0.42026028
   8   8   5   6   4    -0.43511073
   8   8   6   6   4     0.58220832
   8   8   6   7   4    -0.34888929
   8   8   8   8   4    -0.33493758
   4   6   4   6   5    -0.10284571
   4   6   6   7   5    -0.03439043
   6   7   4   6   5    -0.02104725
   6   7   6   7   5     0.31793967
   4   6   4   6   6     0.34338934
   4   6   6   6   6     0.17467533
   4   6   8   8   6    -0.64176324
   6   6   4   6   6     0.19076232
   6   6   6   6   6     0.75544431
   6   6   8   8   6     0.53239572
   8   8   4   6   6    -0.51295832
   8   8   6   6   6     0.41078926
   8   8   8   8   6    -0.07852271
   8   8   8   8   8     0.06598039
   8   8   8   8  10     0.33645015
   6   8   6   8   2    -0.48044148
   4   8   4   8   3    -0.63471235
   4   8   6   8   3     0.04794003
   6   8   4   8   3    -0.00481657
   6   8   6   8   3    -0.17969616
   4   8   4   8   4    -0.05423194
   4   8   6   8   4    -0.19269945
   4   8   7   8   4    -0.02932330
   6   8   4   8   4    -0.19165377
   6   8   6   8   4    -0.04128546
   6   8   7   8   4    -0.00935996
   7   8   4   8   4    -0.00540288
   7   8   6   8   4    -0.03316863
   7   8   7   8   4     0.04345081
   4   8   4   8   5    -0.15310848
   4   8   5   8   5    -0.27052726
   4   8   6   8   5     0.02402295
   4   8   7   8   5     0.17164899
   5   8   4   8   5    -0.23127709
   5   8   5   8   5    -0.20087570
   5   8   6   8   5     0.05153076
   5   8   7   8   5     0.15475655
   6   8   4   8   5     0.00789234
   6   8   5   8   5     0.01330586
   6   8   6   8   5     0.05616032
   6   8   7   8   5     0.05087431
   7   8   4   8   5     0.15836054
   7   8   5   8   5     0.14372794
   7   8   6   8   5     0.02137215
   7   8   7   8   5     0.01372640
   4   8   4   8   6     0.13483819
   4   8   5   8   6    -0.00740450
   4   8   6   8   6    -0.13878703
   4   8   7   8   6     0.06247094
   5   8   4   8   6     0.01149372
   5   8   5   8   6     0.14416099
   5   8   6   8   6    -0.09382092
   5   8   7   8   6     0.04394672
   6   8   4   8   6    -0.14261148
   6   8   5   8   6    -0.09425631
   6   8   6   8   6    -0.04833365
   6   8   7   8   6     0.03039230
   7   8   4   8   6     0.06879596
   7   8   5   8   6     0.04124289
   7   8   6   8   6     0.01833005
   7   8   7   8   6     0.06680664
   4   8   4   8   7    -0.04003147
   4   8   6   8   7    -0.06951953
   4   8   7   8   7     0.26802230
   6   8   4   8   7    -0.09247441
   6   8   6   8   7     0.03589431
   6   8   7   8   7     0.10152752
   7   8   4   8   7     0.25881049
   7   8   6   8   7     0.07151344
   7   8   7   8   7    -0.23034241
   4   8   4   8   8     0.38531169
   4   8   6   8   8    -0.11028594
   6   8   4   8   8    -0.12635072
   6   8   6   8   8     0.02247749
   6   8   6   8   9    -0.38875270
   1   1   1   1   0     1.66922313
   1   1   2   2   0    -1.87628471
   1   1   3   3   0     1.81947162
   2   2   1   1   0    -2.03271778
   2   2   2   2   0     2.32858404
   2   2   3   3   0     1.52800569
   3   3   1   1   0     2.03328321
   3   3   2   2   0     1.53163893
   3   3   3   3   0    -0.91197507
   1   2   1   2   1     0.31392373
   1   1   1   1   2     0.73576897
   1   1   1   2   2    -0.37872082
   1   1   3   3   2     0.63120939
   1   2   1   1   2    -0.38937304
   1   2   1   2   2     0.56000192
   1   2   3   3   2     0.47926356
   3   3   1   1   2     0.81451583
   3   3   1   2   2     0.48864870
   3   3   3   3   2    -0.39706145
   3   3   3   3   4     0.47477913
   3   3   3   3   6     0.76044815
   3   3   3   3   8     1.00756841
   1   3   1   3   3     0.01868840
   1   3   1   3   4     0.38046944
   1   3   2   3   4     0.14778845
   2   3   1   3   4     0.15826827
   2   3   2   3   4     0.50618536
   1   3   1   3   5     0.28936678
   1   3   2   3   5     0.11700109
   2   3   1   3   5     0.12109381
   2   3   2   3   5     0.26094048
   1   3   1   3   6     0.69008594
   6   3   6   3   1     2.76732300
   4   3   4   3   2     0.96793064
   4   3   6   3   2     0.16064548
   6   3   4   3   2     0.24912357
   6   3   6   3   2     0.58412935
   4   3   4   3   3     0.31026080
   4   3   6   3   3     0.04356381
   4   3   7   3   3     0.27674450
   6   3   4   3   3     0.02236329
   6   3   6   3   3     0.65564160
   6   3   7   3   3    -0.32204045
   7   3   4   3   3     0.29278654
   7   3   6   3   3    -0.29115976
   7   3   7   3   3     0.53293463
   4   3   4   3   4     0.23361292
   4   3   5   3   4     0.29092957
   4   3   6   3   4     0.10510134
   4   3   7   3   4    -0.24387701
   4   3   8   1   4    -0.11766257
   5   3   4   3   4     0.27824687
   5   3   5   3   4     0.39124621
   5   3   6   3   4     0.03258733
   5   3   7   3   4    -0.27087826
   5   3   8   1   4    -0.01202538
   6   3   4   3   4     0.13791429
   6   3   5   3   4     0.08397574
   6   3   6   3   4     0.37314266
   6   3   7   3   4    -0.16534644
   6   3   8   1   4     0.31698036
   7   3   4   3   4    -0.25341045
   7   3   5   3   4    -0.29177681
   7   3   6   3   4    -0.13798715
   7   3   7   3   4     0.22614234
   7   3   8   1   4    -0.15814750
   8   1   4   3   4    -0.12332723
   8   1   5   3   4    -0.01402374
   8   1   6   3   4     0.27512873
   8   1   7   3   4    -0.14138821
   8   1   8   1   4     0.60609793
   4   3   4   3   5     0.19789923
   4   3   5   3   5     0.23073953
   4   3   6   3   5    -0.03387078
   4   3   7   3   5     0.12423377
   4   3   8   1   5    -0.20933769
   4   3   8   2   5    -0.27020324
   5   3   4   3   5     0.21900488
   5   3   5   3   5     0.17815338
   5   3   6   3   5    -0.03852772
   5   3   7   3   5     0.13085699
   5   3   8   1   5    -0.22014592
   5   3   8   2   5    -0.21548277
   6   3   4   3   5    -0.05191743
   6   3   5   3   5    -0.07397816
   6   3   6   3   5     0.45580740
   6   3   7   3   5    -0.17297287
   6   3   8   1   5     0.15952435
   6   3   8   2   5     0.18461110
   7   3   4   3   5     0.12666925
   7   3   5   3   5     0.14570135
   7   3   6   3   5    -0.15652981
   7   3   7   3   5     0.18730768
   7   3   8   1   5    -0.13775297
   7   3   8   2   5    -0.15110822
   8   1   4   3   5    -0.19552068
   8   1   5   3   5    -0.22503429
   8   1   6   3   5     0.14085246
   8   1   7   3   5    -0.14308164
   8   1   8   1   5     0.17743444
   8   1   8   2   5     0.23576601
   8   2   4   3   5    -0.24289052
   8   2   5   3   5    -0.21912976
   8   2   6   3   5     0.16923795
   8   2   7   3   5    -0.15686459
   8   2   8   1   5     0.23949425
   8   2   8   2   5     0.33087053
   4   3   4   3   6     0.04089595
   4   3   6   3   6     0.13041811
   4   3   7   3   6    -0.26790513
   4   3   8   1   6    -0.16925479
   4   3   8   2   6     0.07602444
   6   3   4   3   6     0.16133744
   6   3   6   3   6     0.47803098
   6   3   7   3   6    -0.31669289
   6   3   8   1   6     0.12127924
   6   3   8   2   6    -0.26101213
   7   3   4   3   6    -0.27622358
   7   3   6   3   6    -0.26929771
   7   3   7   3   6     0.62683759
   7   3   8   1   6     0.02274452
   7   3   8   2   6     0.17541206
   8   1   4   3   6    -0.13598203
   8   1   6   3   6     0.06703281
   8   1   7   3   6     0.03156686
   8   1   8   1   6     0.08587534
   8   1   8   2   6    -0.28736620
   8   2   4   3   6     0.07252582
   8   2   6   3   6    -0.21475240
   8   2   7   3   6     0.14916166
   8   2   8   1   6    -0.28121635
   8   2   8   2   6     0.40928212
   4   3   4   3   7     0.44097193
   4   3   6   3   7    -0.13058046
   4   3   8   1   7    -0.59973758
   6   3   4   3   7    -0.16522888
   6   3   6   3   7     0.27823085
   6   3   8   1   7     0.19173150
   8   1   4   3   7    -0.47785195
   8   1   6   3   7     0.16670408
   8   1   8   1   7     0.37071075
   6   3   6   3   8     1.31448549
   5   2   5   2   0    -0.02559260
   5   2   7   1   0     0.81528162
   7   1   5   2   0     0.82858197
   7   1   7   1   0    -0.34914363
   4   1   4   1   1     1.41175475
   4   1   5   1   1     0.14114202
   4   1   5   2   1    -0.56307266
   4   1   7   1   1     0.31427035
   4   1   7   2   1    -0.70947444
   4   1   8   3   1     1.46138880
   5   1   4   1   1     0.15933569
   5   1   5   1   1     0.55135597
   5   1   5   2   1    -0.23273006
   5   1   7   1   1    -0.08418064
   5   1   7   2   1     0.11089518
   5   1   8   3   1     0.17399089
   5   2   4   1   1    -0.58034028
   5   2   5   1   1    -0.26372384
   5   2   5   2   1     0.13970968
   5   2   7   1   1     0.18864176
   5   2   7   2   1     0.11924902
   5   2   8   3   1    -0.81598507
   7   1   4   1   1     0.32285040
   7   1   5   1   1    -0.04006938
   7   1   5   2   1     0.16762094
   7   1   7   1   1     0.21107938
   7   1   7   2   1     0.41240688
   7   1   8   3   1     0.38215833
   7   2   4   1   1    -0.68776175
   7   2   5   1   1     0.16419408
   7   2   5   2   1     0.10631985
   7   2   7   1   1     0.39970331
   7   2   7   2   1     0.53448196
   7   2   8   3   1    -0.46728026
   8   3   4   1   1     1.40560035
   8   3   5   1   1     0.13155751
   8   3   5   2   1    -0.77226189
   8   3   7   1   1     0.31692960
   8   3   7   2   1    -0.48486143
   8   3   8   3   1     2.44435254
   4   1   4   1   2     0.37417003
   4   1   4   2   2     0.25001736
   4   1   5   1   2     0.42281269
   4   1   6   1   2     0.38729831
   4   1   7   1   2     0.04585083
   4   1   7   2   2    -0.26145270
   4   1   8   3   2     0.62966450
   4   2   4   1   2     0.23725953
   4   2   4   2   2     0.37448558
   4   2   5   1   2     0.19216892
   4   2   6   1   2    -0.03326049
   4   2   7   1   2     0.04737807
   4   2   7   2   2     0.17239870
   4   2   8   3   2     0.44889690
   5   1   4   1   2     0.43726281
   5   1   4   2   2     0.20554358
   5   1   5   1   2     0.13112592
   5   1   6   1   2     0.01347212
   5   1   7   1   2    -0.13084015
   5   1   7   2   2     0.63461063
   5   1   8   3   2     0.34603869
   6   1   4   1   2     0.39313409
   6   1   4   2   2    -0.01871652
   6   1   5   1   2    -0.04206976
   6   1   6   1   2     0.45493990
   6   1   7   1   2    -0.01115407
   6   1   7   2   2     0.50059522
   6   1   8   3   2     0.19958768
   7   1   4   1   2     0.08939397
   7   1   4   2   2     0.08471778
   7   1   5   1   2    -0.16340985
   7   1   6   1   2     0.00303501
   7   1   7   1   2     0.28435553
   7   1   7   2   2     0.09876206
   7   1   8   3   2     0.13377290
   7   2   4   1   2    -0.27464221
   7   2   4   2   2     0.18378990
   7   2   5   1   2     0.62909597
   7   2   6   1   2     0.46382808
   7   2   7   1   2     0.07995020
   7   2   7   2   2    -0.11738689
   7   2   8   3   2     0.22435782
   8   3   4   1   2     0.65299843
   8   3   4   2   2     0.47086306
   8   3   5   1   2     0.33992273
   8   3   6   1   2     0.16846816
   8   3   7   1   2     0.12000888
   8   3   7   2   2     0.23790562
   8   3   8   3   2     1.20646452
   4   1   4   1   3     0.22035216
   4   1   4   2   3    -0.37607408
   4   1   6   1   3     0.07641112
   4   1   6   2   3    -0.01340339
   4   1   7   1   3    -0.22209730
   4   1   8   3   3     0.38571936
   4   2   4   1   3    -0.37637294
   4   2   4   2   3     0.65927640
   4   2   6   1   3    -0.02993201
   4   2   6   2   3    -0.17360162
   4   2   7   1   3    -0.31807001
   4   2   8   3   3    -0.41438167
   6   1   4   1   3     0.05685338
   6   1   4   2   3    -0.02555731
   6   1   6   1   3     0.11588415
   6   1   6   2   3     0.33793205
   6   1   7   1   3    -0.33700037
   6   1   8   3   3     0.30505130
   6   2   4   1   3    -0.00468167
   6   2   4   2   3    -0.16675732
   6   2   6   1   3     0.32180900
   6   2   6   2   3     0.37765428
   6   2   7   1   3    -0.22716398
   6   2   8   3   3     0.56010602
   7   1   4   1   3    -0.24193868
   7   1   4   2   3    -0.27501569
   7   1   6   1   3    -0.32445167
   7   1   6   2   3    -0.26156937
   7   1   7   1   3     0.43249105
   7   1   8   3   3    -0.26528310
   8   3   4   1   3     0.40493980
   8   3   4   2   3    -0.43474705
   8   3   6   1   3     0.28715073
   8   3   6   2   3     0.53881212
   8   3   7   1   3    -0.25981268
   8   3   8   3   3     0.74201966
   4   1   4   1   4    -0.04131911
   4   1   6   1   4     0.08949075
   4   1   6   2   4    -0.32367506
   4   1   8   3   4     0.31628376
   6   1   4   1   4     0.08247454
   6   1   6   1   4     0.18520248
   6   1   6   2   4    -0.11080065
   6   1   8   3   4    -0.09426277
   6   2   4   1   4    -0.33415784
   6   2   6   1   4    -0.12530546
   6   2   6   2   4     0.10032406
   6   2   8   3   4     0.05789007
   8   3   4   1   4     0.31683859
   8   3   6   1   4    -0.08864134
   8   3   6   2   4     0.05805797
   8   3   8   3   4     0.27719246
   6   1   6   1   5     0.52824689
   6   1   8   3   5     0.41711227
   8   3   6   1   5     0.38694084
   8   3   8   3   5     0.36044977
   8   3   8   3   6     0.05575802
   8   3   8   3   7     0.19750456
   8   3   8   3   8     0.09872333
   8   3   8   3   9    -0.00053915
   8   3   8   3  10     0.52639785


==> anc/heb100.snt <==
! A=100 region interaction from smcc
! Core Se84,  Hebeler(1.8/2.0), Nmax=12, e3max=16, hw=16
! K. Hebeler et al., Phys Rev C 83, 031301 (2011)
! vaccum energy : -727.6813 MeV
!
! model space
   3   5    34  50
   1   1   1   3  -1       
   2   1   1   1  -1       
   3   0   4   9  -1       
   4   0   4   7   1    
   5   1   2   5   1    
   6   1   2   3   1    
   7   2   0   1   1    
   8   0   5  11   1    
! interaction
! OBME
!  i  j     <i|H(1b)|j>
    8   0
1   1  -12.104036
2   2  -10.759881
3   3  -8.2605273
4   4  -1.0044835
5   5  -3.9872964
6   6  -1.7696595
7   7  -2.8740911
8   8   0.847273
! TBME
343 0
   1    1    1    1    0     -0.035805
   1    1    2    2    0     -1.067760
   1    1    3    3    0      1.306540
   2    2    2    2    0      0.510818
   2    2    3    3    0      0.946041
   3    3    3    3    0     -1.235623
   1    2    1    2    1      0.617183
   1    1    1    1    2      0.186294
   1    1    1    2    2     -0.333316
   1    1    3    3    2      0.412509
   1    2    1    2    2      0.290911
   1    2    3    3    2      0.413515
   3    3    3    3    2     -0.234879
   3    3    3    3    4      0.239144
   3    3    3    3    6      0.382347
   3    3    3    3    8      0.510144
   3    4    3    4    1     -3.127849
   3    4    3    4    2     -1.630314
   3    4    3    5    2     -0.428040
   3    5    3    5    2     -0.675406
   3    4    3    4    3     -0.604590
   3    4    3    5    3      0.083584
   3    4    3    6    3     -0.331894
   3    5    3    5    3     -0.260961
   3    5    3    6    3      0.590848
   3    6    3    6    3     -0.903765
   1    8    1    8    4     -0.485445
   1    8    3    4    4      0.402590
   1    8    3    5    4     -0.179412
   1    8    3    6    4      0.077119
   1    8    3    7    4      0.136572
   3    4    3    4    4     -0.794916
   3    4    3    5    4     -0.070165
   3    4    3    6    4     -0.343202
   3    4    3    7    4      0.111024
   3    5    3    5    4     -0.091387
   3    5    3    6    4     -0.145647
   3    5    3    7    4      0.225735
   3    6    3    6    4     -0.347616
   3    6    3    7    4      0.279815
   3    7    3    7    4     -0.186509
   1    8    1    8    5     -0.160285
   1    8    2    8    5     -0.448935
   1    8    3    4    5      0.226785
   1    8    3    5    5     -0.277689
   1    8    3    6    5      0.261811
   1    8    3    7    5      0.224969
   2    8    2    8    5     -0.490460
   2    8    3    4    5      0.272016
   2    8    3    5    5     -0.475343
   2    8    3    6    5      0.251746
   2    8    3    7    5      0.399600
   3    4    3    4    5     -0.158069
   3    4    3    5    5      0.113375
   3    4    3    6    5     -0.146697
   3    4    3    7    5     -0.053388
   3    5    3    5    5     -0.249297
   3    5    3    6    5      0.289917
   3    5    3    7    5      0.412958
   3    6    3    6    5     -0.132897
   3    6    3    7    5     -0.280491
   3    7    3    7    5     -0.404406
   1    8    1    8    6     -0.023374
   1    8    2    8    6      0.223814
   1    8    3    4    6      0.108530
   1    8    3    5    6     -0.223133
   1    8    3    6    6     -0.142437
   2    8    2    8    6     -0.365653
   2    8    3    4    6     -0.343214
   2    8    3    5    6      0.144264
   2    8    3    6    6     -0.073267
   3    4    3    4    6     -0.764893
   3    4    3    5    6     -0.037921
   3    4    3    6    6     -0.398722
   3    5    3    5    6     -0.006691
   3    5    3    6    6     -0.167483
   3    6    3    6    6     -0.541550
   1    8    1    8    7     -0.570551
   1    8    3    4    7      0.345327
   1    8    3    5    7     -0.889892
   3    4    3    4    7      0.114108
   3    4    3    5    7      0.167066
   3    5    3    5    7     -0.745669
   3    4    3    4    8     -1.432039
   4    4    4    4    0     -0.436817
   4    4    5    5    0     -0.935319
   4    4    6    6    0     -0.661111
   4    4    7    7    0     -0.385871
   4    4    8    8    0      2.526064
   5    5    5    5    0     -0.399924
   5    5    6    6    0     -1.177494
   5    5    7    7    0     -0.506796
   5    5    8    8    0      1.439455
   6    6    6    6    0     -0.142523
   6    6    7    7    0     -0.495603
   6    6    8    8    0      1.058668
   7    7    7    7    0     -0.374615
   7    7    8    8    0      0.624040
   8    8    8    8    0     -1.342666
   4    5    4    5    1     -0.008160
   4    5    5    6    1      0.091103
   4    5    6    7    1      0.115709
   5    6    5    6    1      0.239818
   5    6    6    7    1     -0.066191
   6    7    6    7    1      0.295992
   4    4    4    4    2     -0.159386
   4    4    4    5    2     -0.118117
   4    4    4    6    2     -0.302899
   4    4    5    5    2     -0.146759
   4    4    5    6    2     -0.252579
   4    4    5    7    2      0.282381
   4    4    6    6    2     -0.237127
   4    4    6    7    2     -0.123743
   4    4    8    8    2      0.424101
   4    5    4    5    2      0.295588
   4    5    4    6    2      0.062170
   4    5    5    5    2      0.069686
   4    5    5    6    2      0.223251
   4    5    5    7    2     -0.168776
   4    5    6    6    2      0.023950
   4    5    6    7    2      0.070934
   4    5    8    8    2     -0.498968
   4    6    4    6    2     -0.160444
   4    6    5    5    2     -0.002874
   4    6    5    6    2     -0.199148
   4    6    5    7    2      0.279103
   4    6    6    6    2     -0.265438
   4    6    6    7    2     -0.336339
   4    6    8    8    2      0.739050
   5    5    5    5    2     -0.131901
   5    5    5    6    2     -0.123219
   5    5    5    7    2      0.305138
   5    5    6    6    2     -0.274179
   5    5    6    7    2     -0.267148
   5    5    8    8    2      0.712973
   5    6    5    6    2      0.205084
   5    6    5    7    2      0.013378
   5    6    6    6    2     -0.217044
   5    6    6    7    2     -0.332704
   5    6    8    8    2      0.025582
   5    7    5    7    2     -0.229442
   5    7    6    6    2      0.100693
   5    7    6    7    2      0.474412
   5    7    8    8    2     -0.352613
   6    6    6    6    2      0.060582
   6    6    6    7    2     -0.130813
   6    6    8    8    2      0.170956
   6    7    6    7    2      0.164249
   6    7    8    8    2      0.393977
   8    8    8    8    2     -0.806967
   4    5    4    5    3      0.047886
   4    5    4    6    3      0.074341
   4    5    4    7    3      0.065838
   4    5    5    6    3     -0.036941
   4    5    5    7    3      0.110335
   4    6    4    6    3      0.163443
   4    6    4    7    3      0.034075
   4    6    5    6    3      0.005758
   4    6    5    7    3      0.050950
   4    7    4    7    3      0.159293
   4    7    5    6    3     -0.019287
   4    7    5    7    3      0.016202
   5    6    5    6    3      0.109770
   5    6    5    7    3      0.072369
   5    7    5    7    3      0.181287
   4    4    4    4    4      0.165501
   4    4    4    5    4      0.041116
   4    4    4    6    4     -0.232463
   4    4    4    7    4     -0.080120
   4    4    5    5    4     -0.121400
   4    4    5    6    4     -0.271266
   4    4    8    8    4      0.278520
   4    5    4    5    4      0.318339
   4    5    4    6    4      0.099079
   4    5    4    7    4      0.108101
   4    5    5    5    4      0.060085
   4    5    5    6    4      0.305937
   4    5    8    8    4     -0.366625
   4    6    4    6    4      0.095240
   4    6    4    7    4     -0.164275
   4    6    5    5    4      0.029497
   4    6    5    6    4     -0.178365
   4    6    8    8    4      0.263443
   4    7    4    7    4      0.024688
   4    7    5    5    4     -0.053145
   4    7    5    6    4     -0.147464
   4    7    8    8    4      0.339862
   5    5    5    5    4      0.065588
   5    5    5    6    4     -0.329216
   5    5    8    8    4      0.360192
   5    6    5    6    4     -0.155847
   5    6    8    8    4      0.333607
   8    8    8    8    4     -0.227081
   4    5    4    5    5      0.125781
   4    5    4    6    5      0.038082
   4    6    4    6    5      0.357351
   4    4    4    4    6      0.302991
   4    4    4    5    6      0.172705
   4    4    8    8    6      0.199688
   4    5    4    5    6      0.079687
   4    5    8    8    6     -0.476711
   8    8    8    8    6     -0.050090
   8    8    8    8    8      0.038054
   8    8    8    8   10      0.143725
   1    3    1    3    3     -0.004979
   1    3    1    3    4      0.480811
   1    3    2    3    4      0.070644
   2    3    2    3    4      0.551946
   1    3    1    3    5      0.269617
   1    3    2    3    5      0.197578
   2    3    2    3    5      0.225673
   1    3    1    3    6      0.773960
   1    6    1    6    0     -0.764947
   1    6    2    7    0     -0.727507
   2    7    2    7    0     -0.350899
   1    5    1    5    1     -0.191092
   1    5    1    6    1      0.301866
   1    5    1    7    1      0.216770
   1    5    2    6    1     -0.385806
   1    5    2    7    1     -0.282658
   1    5    3    8    1      1.114583
   1    6    1    6    1     -0.502182
   1    6    1    7    1     -0.076211
   1    6    2    6    1     -0.184356
   1    6    2    7    1     -0.403775
   1    6    3    8    1     -0.145062
   1    7    1    7    1     -0.091052
   1    7    2    6    1      0.091144
   1    7    2    7    1     -0.241962
   1    7    3    8    1     -0.248857
   2    6    2    6    1      0.102494
   2    6    2    7    1      0.138570
   2    6    3    8    1      0.420111
   2    7    2    7    1     -0.100291
   2    7    3    8    1      0.477740
   3    8    3    8    1     -1.226394
   1    4    1    4    2     -0.699340
   1    4    1    5    2      0.203590
   1    4    1    6    2     -0.359825
   1    4    1    7    2     -0.066966
   1    4    2    5    2      0.423192
   1    4    2    6    2      0.288224
   1    4    3    8    2      0.196798
   1    5    1    5    2     -0.230244
   1    5    1    6    2      0.332684
   1    5    1    7    2      0.392518
   1    5    2    5    2     -0.721319
   1    5    2    6    2      0.048040
   1    5    3    8    2      0.714916
   1    6    1    6    2     -0.294405
   1    6    1    7    2     -0.153944
   1    6    2    5    2      0.230146
   1    6    2    6    2      0.319274
   1    6    3    8    2     -0.191215
   1    7    1    7    2     -0.552938
   1    7    2    5    2      0.516416
   1    7    2    6    2     -0.147380
   1    7    3    8    2     -0.364129
   2    5    2    5    2     -0.853331
   2    5    2    6    2     -0.258961
   2    5    3    8    2      0.459825
   2    6    2    6    2     -0.418173
   2    6    3    8    2     -0.143074
   3    8    3    8    2     -0.849344
   1    4    1    4    3     -0.334082
   1    4    1    5    3     -0.030122
   1    4    1    6    3     -0.225271
   1    4    2    4    3     -0.264472
   1    4    2    5    3      0.053582
   1    4    3    8    3      0.287562
   1    5    1    5    3     -0.079783
   1    5    1    6    3     -0.192026
   1    5    2    4    3     -0.016045
   1    5    2    5    3      0.229665
   1    5    3    8    3      0.411184
   1    6    1    6    3     -0.241155
   1    6    2    4    3     -0.377252
   1    6    2    5    3     -0.308029
   1    6    3    8    3      0.216774
   2    4    2    4    3     -0.101101
   2    4    2    5    3     -0.119050
   2    4    3    8    3      0.409502
   2    5    2    5    3     -0.516665
   2    5    3    8    3     -0.276836
   3    8    3    8    3     -0.382638
   1    4    1    4    4     -0.062512
   1    4    1    5    4      0.292106
   1    4    2    4    4      0.286922
   1    4    3    8    4      0.019652
   1    5    1    5    4     -1.009995
   1    5    2    4    4     -0.055614
   1    5    3    8    4      0.477807
   2    4    2    4    4     -0.398652
   2    4    3    8    4     -0.079612
   3    8    3    8    4     -0.180478
   1    4    1    4    5     -0.426035
   1    4    3    8    5      0.378851
   3    8    3    8    5     -0.176154
   3    8    3    8    6     -0.132065
   3    8    3    8    7     -0.113792
   3    8    3    8    8     -0.297293
   3    8    3    8    9     -0.047266
   3    8    3    8   10     -1.365720
   4    8    4    8    2     -0.661729
   4    8    4    8    3     -0.336886
   4    8    5    8    3      0.071895
   5    8    5    8    3     -0.759437
   4    8    4    8    4      0.023708
   4    8    5    8    4      0.186275
   4    8    6    8    4     -0.028374
   5    8    5    8    4      0.016656
   5    8    6    8    4     -0.114267
   6    8    6    8    4     -0.021464
   4    8    4    8    5      0.005366
   4    8    5    8    5      0.004008
   4    8    6    8    5     -0.143710
   4    8    7    8    5     -0.009670
   5    8    5    8    5     -0.186251
   5    8    6    8    5      0.194817
   5    8    7    8    5      0.367770
   6    8    6    8    5      0.004294
   6    8    7    8    5     -0.243320
   7    8    7    8    5     -0.238781
   4    8    4    8    6      0.101595
   4    8    5    8    6      0.161251
   4    8    6    8    6     -0.045886
   4    8    7    8    6     -0.094780
   5    8    5    8    6      0.215803
   5    8    6    8    6      0.027200
   5    8    7    8    6      0.069319
   6    8    6    8    6      0.160267
   6    8    7    8    6     -0.005280
   7    8    7    8    6      0.151218
   4    8    4    8    7     -0.013264
   4    8    5    8    7      0.064620
   4    8    6    8    7     -0.212054
   5    8    5    8    7     -0.091608
   5    8    6    8    7      0.350104
   6    8    6    8    7     -0.341295
   4    8    4    8    8      0.203747
   4    8    5    8    8      0.189204
   5    8    5    8    8      0.467643
   4    8    4    8    9     -0.623096


==> anc/heb100_ph.txt <==
!! J-coupled particle-hole interaction with Sn100 core from SMCC
!! Core Sn100,  Hebeler(1.8/2.0), Nmax=12, e3max=16, hw=16
!! K. Hebeler et al., Phys Rev C 83, 031301 (2011)
!! Vaccum energy -837.355 MeV
!! model space
           8   !number of single particle and hole states
   1   1   1   3  -1    hole      
   2   1   1   1  -1    hole      
   3   0   4   9  -1    hole      
   4   0   4   7   1    particle  
   5   1   2   5   1    particle  
   6   1   2   3   1    particle  
   7   2   0   1   1    particle  
   8   0   5  11   1    particle
!! one-body ME 
8
   1   1    -6.50195035
   2   2    -4.87092016
   3   3    -3.10566659
   4   4   -10.83245728
   5   5   -10.54801181
   6   6    -8.05361107
   7   7    -7.78872537
   8   8    -5.59555517
!! two-body ME
556
   4   4   4   4   0    -0.87250524
   4   4   5   5   0    -1.88166733
   4   4   6   6   0    -1.48489091
   4   4   7   7   0    -0.79472140
   4   4   8   8   0     5.41201685
   5   5   4   4   0    -1.86581046
   5   5   5   5   0    -0.81395304
   5   5   6   6   0    -2.42409347
   5   5   7   7   0    -1.05068584
   5   5   8   8   0     3.43194957
   6   6   4   4   0    -1.17979132
   6   6   5   5   0    -2.29572903
   6   6   6   6   0    -0.28609319
   6   6   7   7   0    -0.96672359
   6   6   8   8   0     2.17539418
   7   7   4   4   0    -0.75067240
   7   7   5   5   0    -0.98105855
   7   7   6   6   0    -1.01722015
   7   7   7   7   0    -0.74920144
   7   7   8   8   0     1.31242401
   8   8   4   4   0     4.71034261
   8   8   5   5   0     2.34352636
   8   8   6   6   0     2.06036535
   8   8   7   7   0     1.17940426
   8   8   8   8   0    -2.67133769
   4   5   4   5   1    -0.00872243
   4   5   5   6   1     0.09925181
   4   5   6   7   1     0.13944522
   5   6   4   5   1     0.08360140
   5   6   5   6   1     0.23962718
   5   6   6   7   1    -0.07864413
   6   7   4   5   1     0.09279341
   6   7   5   6   1    -0.05393747
   6   7   6   7   1     0.29674538
   4   4   4   4   2    -0.31606097
   4   4   4   5   2    -0.16039737
   4   4   4   6   2    -0.47414062
   4   4   5   5   2    -0.29946439
   4   4   5   6   2    -0.37266374
   4   4   5   7   2     0.40765201
   4   4   6   6   2    -0.55174598
   4   4   6   7   2    -0.18977984
   4   4   8   8   2     0.91299110
   4   5   4   4   2    -0.17306697
   4   5   4   5   2     0.29354829
   4   5   4   6   2     0.07594834
   4   5   5   5   2     0.09467536
   4   5   5   6   2     0.23441682
   4   5   5   7   2    -0.17297763
   4   5   6   6   2     0.02411886
   4   5   6   7   2     0.08499659
   4   5   8   8   2    -0.84683964
   4   6   4   4   2    -0.38275396
   4   6   4   5   2     0.05087235
   4   6   4   6   2    -0.16112937
   4   6   5   5   2     0.04106458
   4   6   5   6   2    -0.19254601
   4   6   5   7   2     0.25784709
   4   6   6   6   2    -0.39755546
   4   6   6   7   2    -0.33861050
   4   6   8   8   2     1.11885223
   5   5   4   4   2    -0.28708470
   5   5   4   5   2     0.11050707
   5   5   4   6   2    -0.05330954
   5   5   5   5   2    -0.27120135
   5   5   5   6   2    -0.17114771
   5   5   5   7   2     0.44443658
   5   5   6   6   2    -0.56615595
   5   5   6   7   2    -0.39257689
   5   5   8   8   2     1.78800549
   5   6   4   4   2    -0.34205725
   5   6   4   5   2     0.21234657
   5   6   4   6   2    -0.20549297
   5   6   5   5   2    -0.17648936
   5   6   5   6   2     0.20489398
   5   6   5   7   2    -0.00054460
   5   6   6   6   2    -0.31236826
   5   6   6   7   2    -0.34534452
   5   6   8   8   2     0.01945029
   5   7   4   4   2     0.39123494
   5   7   4   5   2    -0.16607545
   5   7   4   6   2     0.30057150
   5   7   5   5   2     0.42141479
   5   7   5   6   2     0.02769242
   5   7   5   7   2    -0.23011781
   5   7   6   6   2     0.17077775
   5   7   6   7   2     0.49077087
   5   7   8   8   2    -0.54934000
   6   6   4   4   2    -0.40077049
   6   6   4   5   2     0.04311014
   6   6   4   6   2    -0.35561036
   6   6   5   5   2    -0.52999009
   6   6   5   6   2    -0.30112984
   6   6   5   7   2     0.11433089
   6   6   6   6   2     0.12038609
   6   6   6   7   2    -0.17524507
   6   6   8   8   2     0.35007914
   6   7   4   4   2    -0.16175230
   6   7   4   5   2     0.05858307
   6   7   4   6   2    -0.33404982
   6   7   5   5   2    -0.36618267
   6   7   5   6   2    -0.31962962
   6   7   5   7   2     0.45863354
   6   7   6   6   2    -0.19482849
   6   7   6   7   2     0.16457117
   6   7   8   8   2     0.59147289
   8   8   4   4   2     0.78791229
   8   8   4   5   2    -0.56560940
   8   8   4   6   2     0.96902403
   8   8   5   5   2     1.07173180
   8   8   5   6   2     0.05441372
   8   8   5   7   2    -0.44722427
   8   8   6   6   2     0.33465682
   8   8   6   7   2     0.51763007
   8   8   8   8   2    -1.60193102
   4   5   4   5   3     0.04789150
   4   5   4   6   3     0.07204997
   4   5   4   7   3     0.07594751
   4   5   5   6   3    -0.04296199
   4   5   5   7   3     0.12012641
   4   6   4   5   3     0.07671153
   4   6   4   6   3     0.16347723
   4   6   4   7   3     0.02912678
   4   6   5   6   3     0.00253927
   4   6   5   7   3     0.05782430
   4   7   4   5   3     0.05577009
   4   7   4   6   3     0.03898177
   4   7   4   7   3     0.15936873
   4   7   5   6   3    -0.02214549
   4   7   5   7   3     0.01363777
   5   6   4   5   3    -0.03096087
   5   6   4   6   3     0.00896159
   5   6   4   7   3    -0.01642216
   5   6   5   6   3     0.10972024
   5   6   5   7   3     0.07321697
   5   7   4   5   3     0.10052760
   5   7   4   6   3     0.04408016
   5   7   4   7   3     0.01883447
   5   7   5   6   3     0.07162838
   5   7   5   7   3     0.18122177
   4   4   4   4   4     0.33173744
   4   4   4   5   4     0.06214719
   4   4   4   6   4    -0.35937307
   4   4   4   7   4    -0.12492481
   4   4   5   5   4    -0.24952344
   4   4   5   6   4    -0.40376886
   4   4   8   8   4     0.58848953
   4   5   4   4   4     0.05443467
   4   5   4   5   4     0.31705943
   4   5   4   6   4     0.10091529
   4   5   4   7   4     0.13082629
   4   5   5   5   4     0.08291263
   4   5   5   6   4     0.32332064
   4   5   8   8   4    -0.63413123
   4   6   4   4   4    -0.29897669
   4   6   4   5   4     0.09807556
   4   6   4   6   4     0.09486506
   4   6   4   7   4    -0.16172944
   4   6   5   5   4     0.05612023
   4   6   5   6   4    -0.16924562
   4   6   8   8   4     0.39989681
   4   7   4   4   4    -0.10219145
   4   7   4   5   4     0.08697541
   4   7   4   6   4    -0.16719928
   4   7   4   7   4     0.02489870
   4   7   5   5   4    -0.05428316
   4   7   5   6   4    -0.14357370
   4   7   8   8   4     0.53363310
   5   5   4   4   4    -0.23649647
   5   5   4   5   4     0.09041146
   5   5   4   6   4     0.02616772
   5   5   4   7   4    -0.09797472
   5   5   5   5   4     0.12910068
   5   5   5   6   4    -0.47175105
   5   5   8   8   4     0.90754631
   5   6   4   4   4    -0.36370209
   5   6   4   5   4     0.28948720
   5   6   4   6   4    -0.18792258
   5   6   4   7   4    -0.15158516
   5   6   5   5   4    -0.46007350
   5   6   5   6   4    -0.15616396
   5   6   8   8   4     0.51280569
   8   8   4   4   4     0.52716568
   8   8   4   5   4    -0.40423231
   8   8   4   6   4     0.34436887
   8   8   4   7   4     0.42371450
   8   8   5   5   4     0.53389931
   8   8   5   6   4     0.43169691
   8   8   8   8   4    -0.44929689
   4   5   4   5   5     0.12578120
   4   5   4   6   5     0.03801063
   4   6   4   5   5     0.03815252
   4   6   4   6   5     0.35735115
   4   4   4   4   6     0.60595810
   4   4   4   5   6     0.24148338
   4   4   8   8   6     0.41515575
   4   5   4   4   6     0.24735881
   4   5   4   5   6     0.07860973
   4   5   8   8   6    -0.79454129
   8   8   4   4   6     0.38339471
   8   8   4   5   6    -0.55427543
   8   8   8   8   6    -0.09800385
   8   8   8   8   8     0.07610892
   8   8   8   8  10     0.28744884
   4   8   4   8   2    -0.66172873
   4   8   4   8   3    -0.33686214
   4   8   5   8   3     0.08098573
   5   8   4   8   3     0.06280661
   5   8   5   8   3    -0.75946081
   4   8   4   8   4     0.02420415
   4   8   5   8   4     0.18370009
   4   8   6   8   4    -0.04798434
   5   8   4   8   4     0.18920639
   5   8   5   8   4     0.01653717
   5   8   6   8   4    -0.13326166
   6   8   4   8   4    -0.00888193
   6   8   5   8   4    -0.09542284
   6   8   6   8   4    -0.02184147
   4   8   4   8   5     0.00607312
   4   8   5   8   5     0.00466088
   4   8   6   8   5    -0.16797088
   4   8   7   8   5    -0.02683444
   5   8   4   8   5     0.00328267
   5   8   5   8   5    -0.18668315
   5   8   6   8   5     0.20634940
   5   8   7   8   5     0.39335927
   6   8   4   8   5    -0.12006463
   6   8   5   8   5     0.18356966
   6   8   6   8   5     0.00374264
   6   8   7   8   5    -0.23740952
   7   8   4   8   5     0.00721623
   7   8   5   8   5     0.34282950
   7   8   6   8   5    -0.24952806
   7   8   7   8   5    -0.23850546
   4   8   4   8   6     0.10179059
   4   8   5   8   6     0.16100261
   4   8   6   8   6    -0.05756610
   4   8   7   8   6    -0.09281026
   5   8   4   8   6     0.16159992
   5   8   5   8   6     0.21553693
   5   8   6   8   6     0.02051697
   5   8   7   8   6     0.08601240
   6   8   4   8   6    -0.03424342
   6   8   5   8   6     0.03387646
   6   8   6   8   6     0.16009445
   6   8   7   8   6    -0.00391934
   7   8   4   8   6    -0.09674201
   7   8   5   8   6     0.05267177
   7   8   6   8   6    -0.00671065
   7   8   7   8   6     0.15146086
   4   8   4   8   7    -0.01282127
   4   8   5   8   7     0.06929963
   4   8   6   8   7    -0.23615835
   5   8   4   8   7     0.05985986
   5   8   5   8   7    -0.09165360
   5   8   6   8   7     0.36149930
   6   8   4   8   7    -0.18835167
   6   8   5   8   7     0.33889930
   6   8   6   8   7    -0.34169240
   4   8   4   8   8     0.20376127
   4   8   5   8   8     0.19550283
   5   8   4   8   8     0.18290919
   5   8   5   8   8     0.46762908
   4   8   4   8   9    -0.62309577
   1   1   1   1   0    -0.07634147
   1   1   2   2   0    -2.06554826
   1   1   3   3   0     2.35648951
   2   2   1   1   0    -2.20877567
   2   2   2   2   0     1.02197335
   2   2   3   3   0     1.84874595
   3   3   1   1   0     2.87488175
   3   3   2   2   0     1.93235596
   3   3   3   3   0    -2.46685215
   1   2   1   2   1     0.61718279
   1   1   1   1   2     0.37185621
   1   1   1   2   2     0.49765735
   1   1   3   3   2     0.74928805
   1   2   1   1   2     0.44594709
   1   2   1   2   2     0.29086268
   1   2   3   3   2    -0.52573071
   3   3   1   1   2     0.90119084
   3   3   1   2   2    -0.64497253
   3   3   3   3   2    -0.46892895
   3   3   3   3   4     0.47828858
   3   3   3   3   6     0.76469270
   3   3   3   3   8     1.02028669
   1   3   1   3   3    -0.00497851
   1   3   1   3   4     0.48080071
   1   3   2   3   4    -0.07448343
   2   3   1   3   4    -0.06680732
   2   3   2   3   4     0.55195615
   1   3   1   3   5     0.26960987
   1   3   2   3   5    -0.20073290
   2   3   1   3   5    -0.19442800
   2   3   2   3   5     0.22568004
   1   3   1   3   6     0.77395973
   4   3   4   3   1     3.24539261
   4   3   4   3   2     0.75342822
   4   3   5   3   2    -0.36608354
   5   3   4   3   2    -0.30769183
   5   3   5   3   2     1.18479799
   4   3   4   3   3     0.68071828
   4   3   5   3   3     0.02872263
   4   3   6   3   3     0.41225111
   5   3   4   3   3     0.01865537
   5   3   5   3   3     0.34814489
   5   3   6   3   3     0.41078621
   6   3   4   3   3     0.38099611
   6   3   5   3   3     0.40858445
   6   3   6   3   3     0.67263948
   4   3   4   3   4     0.44438944
   4   3   5   3   4    -0.18216342
   4   3   6   3   4     0.25009475
   4   3   7   3   4     0.12078928
   4   3   8   1   4    -0.37307554
   5   3   4   3   4    -0.16002733
   5   3   5   3   4     0.25155360
   5   3   6   3   4    -0.29103565
   5   3   7   3   4    -0.37473060
   5   3   8   1   4    -0.21572531
   6   3   4   3   4     0.21644982
   6   3   5   3   4    -0.28934061
   6   3   6   3   4     0.23944182
   6   3   7   3   4     0.37044007
   6   3   8   1   4    -0.19168301
   7   3   4   3   4     0.07592532
   7   3   5   3   4    -0.36036750
   7   3   6   3   4     0.34922303
   7   3   7   3   4     0.42719647
   7   3   8   1   4     0.04834149
   8   1   4   3   4    -0.30408610
   8   1   5   3   4    -0.15725919
   8   1   6   3   4    -0.15153890
   8   1   7   3   4     0.02568086
   8   1   8   1   4     0.71171539
   4   3   4   3   5     0.32726002
   4   3   5   3   5     0.07273858
   4   3   6   3   5     0.20318579
   4   3   7   3   5    -0.08528861
   4   3   8   1   5    -0.18648345
   4   3   8   2   5     0.23419304
   5   3   4   3   5     0.06385180
   5   3   5   3   5     0.20360686
   5   3   6   3   5     0.17887666
   5   3   7   3   5    -0.33037829
   5   3   8   1   5    -0.28682601
   5   3   8   2   5     0.38447276
   6   3   4   3   5     0.18289918
   6   3   5   3   5     0.16977069
   6   3   6   3   5     0.14606358
   6   3   7   3   5    -0.19895708
   6   3   8   1   5    -0.15140738
   6   3   8   2   5     0.18883112
   7   3   4   3   5    -0.05739928
   7   3   5   3   5    -0.30721013
   7   3   6   3   5    -0.18450630
   7   3   7   3   5     0.20829781
   7   3   8   1   5     0.30040045
   7   3   8   2   5    -0.26492619
   8   1   4   3   5    -0.14698007
   8   1   5   3   5    -0.23393452
   8   1   6   3   5    -0.14499075
   8   1   7   3   5     0.25059277
   8   1   8   1   5     0.15691565
   8   1   8   2   5    -0.30865437
   8   2   4   3   5     0.19877303
   8   2   5   3   5     0.29818513
   8   2   6   3   5     0.17505238
   8   2   7   3   5    -0.23388129
   8   2   8   1   5    -0.32123427
   8   2   8   2   5     0.35528613
   4   3   4   3   6     0.58430472
   4   3   5   3   6    -0.18395507
   4   3   6   3   6     0.43465211
   4   3   8   1   6    -0.17876828
   4   3   8   2   6    -0.26057029
   5   3   4   3   6    -0.16344047
   5   3   5   3   6     0.04094154
   5   3   6   3   6    -0.35403760
   5   3   8   1   6    -0.30144219
   5   3   8   2   6    -0.18500384
   6   3   4   3   6     0.37679014
   6   3   5   3   6    -0.35975276
   6   3   6   3   6     0.72731022
   6   3   8   1   6     0.07982284
   6   3   8   2   6    -0.15990353
   8   1   4   3   6    -0.08246903
   8   1   5   3   6    -0.17791412
   8   1   6   3   6     0.06918133
   8   1   8   1   6     0.06755671
   8   1   8   2   6     0.37024216
   8   2   4   3   6    -0.20851510
   8   2   5   3   6    -0.12804426
   8   2   6   3   6    -0.12617885
   8   2   8   1   6     0.36832341
   8   2   8   2   6     0.47956863
   4   3   4   3   7     0.06664462
   4   3   5   3   7     0.15560520
   4   3   8   1   7    -0.27528837
   5   3   4   3   7     0.13219609
   5   3   5   3   7     0.44341776
   5   3   8   1   7    -0.88191998
   8   1   4   3   7    -0.18545221
   8   1   5   3   7    -0.55413505
   8   1   8   1   7     0.40096285
   4   3   4   3   8     1.69204096
   6   1   6   1   0     0.23997128
   6   1   7   2   0     0.38243557
   7   2   6   1   0     0.33151306
   7   2   7   2   0    -0.02457286
   5   1   5   1   1     1.50808679
   5   1   6   1   1     0.36554971
   5   1   6   2   1     0.55909789
   5   1   7   1   1    -0.17802659
   5   1   7   2   1    -0.65146507
   5   1   8   3   1     1.50440565
   6   1   5   1   1     0.40200097
   6   1   6   1   1     0.24182194
   6   1   6   2   1    -0.44847823
   6   1   7   1   1     0.11611340
   6   1   7   2   1     0.02227802
   6   1   8   3   1     0.52166531
   6   2   5   1   1     0.53083735
   6   2   6   1   1    -0.45059832
   6   2   6   2   1     0.54798200
   6   2   7   1   1     0.09152831
   6   2   7   2   1    -0.12032852
   6   2   8   3   1     0.32915743
   7   1   5   1   1    -0.16732551
   7   1   6   1   1     0.15209651
   7   1   6   2   1     0.03220774
   7   1   7   1   1     0.66880629
   7   1   7   2   1     0.22513149
   7   1   8   3   1    -0.05051383
   7   2   5   1   1    -0.68387901
   7   2   6   1   1     0.06644116
   7   2   6   2   1    -0.15709422
   7   2   7   1   1     0.25818547
   7   2   7   2   1     0.22543385
   7   2   8   3   1    -0.82562122
   8   3   5   1   1     1.39701391
   8   3   6   1   1     0.36548499
   8   3   6   2   1     0.36400863
   8   3   7   1   1    -0.05376560
   8   3   7   2   1    -0.70255988
   8   3   8   3   1     2.55667606
   4   1   4   1   2     0.58551935
   4   1   5   1   2    -0.39542073
   4   1   5   2   2     0.07793898
   4   1   6   1   2     0.05397290
   4   1   6   2   2     0.46214905
   4   1   7   1   2     0.05699304
   4   1   8   3   2    -0.39700819
   5   1   4   1   2    -0.38118808
   5   1   5   1   2     0.61008949
   5   1   5   2   2    -0.49734546
   5   1   6   1   2     0.10745358
   5   1   6   2   2    -0.09263790
   5   1   7   1   2    -0.40947652
   5   1   8   3   2     0.85302063
   5   2   4   1   2     0.05664448
   5   2   5   1   2    -0.49771066
   5   2   5   2   2     0.46063267
   5   2   6   1   2    -0.14642129
   5   2   6   2   2     0.25500168
   5   2   7   1   2     0.21806040
   5   2   8   3   2    -0.52902743
   6   1   4   1   2     0.04831472
   6   1   5   1   2     0.12273359
   6   1   5   2   2    -0.15576284
   6   1   6   1   2     0.18896510
   6   1   6   2   2    -0.04396454
   6   1   7   1   2     0.13308895
   6   1   8   3   2     0.14766892
   6   2   4   1   2     0.43102601
   6   2   5   1   2    -0.07955848
   6   2   5   2   2     0.26382864
   6   2   6   1   2    -0.02763485
   6   2   6   2   2     0.02708933
   6   2   7   1   2     0.44303112
   6   2   8   3   2    -0.28475022
   7   1   4   1   2     0.07754503
   7   1   5   1   2    -0.40171928
   7   1   5   2   2     0.22082658
   7   1   6   1   2     0.12405362
   7   1   6   2   2     0.45545587
   7   1   7   1   2     0.20701535
   7   1   8   3   2    -0.38684315
   8   3   4   1   2    -0.36432497
   8   3   5   1   2     0.84774969
   8   3   5   2   2    -0.54594232
   8   3   6   1   2     0.13913596
   8   3   6   2   2    -0.28976189
   8   3   7   1   2    -0.37260968
   8   3   8   3   2     1.53853357
   4   1   4   1   3     0.16181019
   4   1   4   2   3    -0.38936232
   4   1   5   1   3    -0.04979786
   4   1   5   2   3     0.03144626
   4   1   6   1   3     0.38001497
   4   1   8   3   3    -0.37711689
   4   2   4   1   3    -0.37322464
   4   2   4   2   3     0.43573347
   4   2   5   1   3     0.03764898
   4   2   5   2   3     0.11896192
   4   2   6   1   3    -0.22331633
   4   2   8   3   3     0.58592829
   5   1   4   1   3    -0.05756645
   5   1   4   2   3     0.03670194
   5   1   5   1   3     0.27967568
   5   1   5   2   3     0.50034010
   5   1   6   1   3    -0.27612816
   5   1   8   3   3     0.46767630
   5   2   4   1   3     0.03251491
   5   2   4   2   3     0.11869741
   5   2   5   1   3     0.49801856
   5   2   5   2   3     0.79752474
   5   2   6   1   3     0.24033951
   5   2   8   3   3     0.42696864
   6   1   4   1   3     0.37146318
   6   1   4   2   3    -0.26443655
   6   1   5   1   3    -0.29864883
   6   1   5   2   3     0.20548472
   6   1   6   1   3     0.50299517
   6   1   8   3   3    -0.23655043
   8   3   4   1   3    -0.34842178
   8   3   4   2   3     0.56069122
   8   3   5   1   3     0.47010439
   8   3   5   2   3     0.43923094
   8   3   6   1   3    -0.22609374
   8   3   8   3   3     0.80358638
   4   1   4   1   4     0.11815166
   4   1   4   2   4     0.14345123
   4   1   5   1   4    -0.15587989
   4   1   8   3   4    -0.01973964
   4   2   4   1   4     0.16553754
   4   2   4   2   4     0.13850194
   4   2   5   1   4    -0.32250696
   4   2   8   3   4    -0.07503088
   5   1   4   1   4    -0.14509023
   5   1   4   2   4    -0.31147798
   5   1   5   1   4     0.21087218
   5   1   8   3   4     0.49386542
   8   3   4   1   4    -0.02031117
   8   3   4   2   4    -0.07124861
   8   3   5   1   4     0.49504948
   8   3   8   3   4     0.48933023
   4   1   4   1   5     0.54322422
   4   1   8   3   5    -0.47454860
   8   3   4   1   5    -0.44456256
   8   3   8   3   5     0.37651511
   8   3   8   3   6     0.19819942
   8   3   8   3   7     0.19710930
   8   3   8   3   8     0.15890871
   8   3   8   3   9     0.00949776
   8   3   8   3  10     0.67612535

